ViZDoom: A Doom-based AI Research Platform for Visual Reinforcement Learning

The recent advances in deep neural networks have led to effective vision-based reinforcement learning methods that have been employed to obtain human-level controllers in Atari 2600 games from pixel data. Atari 2600 games, however, do not resemble real-world tasks since they involve non-realistic 2D environments and the third-person perspective. Here, we propose a novel test-bed platform for reinforcement learning research from raw visual information which employs the first-person perspective in a semi-realistic 3D world. The software, called ViZDoom, is based on the classical first-person shooter video game, Doom. It allows developing bots that play the game using the screen buffer. ViZDoom is lightweight, fast, and highly customizable via a convenient mechanism of user scenarios. In the experimental part, we test the environment by trying to learn bots for two scenarios: a basic move-and-shoot task and a more complex maze-navigation problem. Using convolutional deep neural networks with Q-learning and experience replay, for both scenarios, we were able to train competent bots, which exhibit human-like behaviors. The results confirm the utility of ViZDoom as an AI research platform and imply that visual reinforcement learning in 3D realistic first-person perspective environments is feasible.

==> figures/plot.py <==
#!/usr/bin/python

import pickle
from math import sqrt

import matplotlib as mpl
from matplotlib import pyplot as plt

mpl.style.use('bmh')
mpl.rcParams.update({'font.size': 14})

base_filename = "../results/basic/skiprate_tests/basic_skip"
skips = [0, 2, 4, 6, 10, 20, 40]
steps_per_epoch = 5000

for skip in skips:
    d = pickle.load(open(base_filename + str(skip) + ".res", "r"))

    x = [(x + 1) * steps_per_epoch / 1000 for x in d["epoch"]]
    y = d["mean"]
    plt.plot(x, y, label=str(skip))

legend = plt.legend(title="skipcount", loc='lower right')
legend.get_frame().set_facecolor('white')

for legobj in legend.legendHandles:
    legobj.set_linewidth(3.0)

# removes right ant top ticks
plt.tick_params(axis='x', top='off')
plt.tick_params(axis='y', right='off')
plt.gca().set_axis_bgcolor('white')
plt.gca().grid(False)

plt.xlabel('Learning steps in thousands')
plt.ylabel('Average result')

plt.savefig("time_plot.pdf", bbox_inches='tight')

# superhealth now
plt.clf()
base_filename = "../results/superhealth/skip10_lr1e-05mem4.res"
d = pickle.load(open(base_filename, "r"))

test_episodes_per_epoch = 200.0
x = [(x + 1) * steps_per_epoch / 1000 for x in d["epoch"]]

stderr = [el * 1.96 / sqrt(test_episodes_per_epoch) for el in d["std"]]

# plt.errorbar(x, d["mean"], stderr)
plt.plot(x, d["mean"], label="average")

plt.plot(x, d["max"], label="best")
plt.plot(x, d["min"], label="worst")

legend = plt.legend(title="skipcount", loc='upper left')

legend.get_frame().set_facecolor('white')
for legobj in legend.legendHandles:
    legobj.set_linewidth(3.0)

plt.xlabel('Learning steps in thousands')
plt.ylabel('Score')
plt.tick_params(axis='x', top='off')
plt.tick_params(axis='y', right='off')
plt.gca().set_axis_bgcolor('white')
plt.gca().grid(False)

plt.savefig("superhealth_plot.pdf", bbox_inches='tight')


==> get-bibs.sh <==
#!/bin/bash
cp ~/texmf/bibtex/bib/mybibs/{wjaskowski.bib,all.bib,library.bib} .


==> make_arxiv.sh <==
#!/bin/bash
pdflatex vizdoom.tex
pdflatex vizdoom.tex
bibtex vizdoom
tar cfz vizdoom.tgz vizdoom.tex vizdoom.bbl figures/*pdf figures/*png

